Selling Information in Competitive Environments

Data buyers compete in a game of incomplete information about which a single data seller owns some payoff-relevant information. The seller faces a joint information- and mechanism-design problem: deciding which information to sell, while eliciting the buyers' types and imposing payments. We derive the welfare- and revenue-optimal mechanisms for a class of games with binary actions and states. Our results highlight the critical properties of selling information in competitive environments: (i) the negative externalities arising from buyer competition increase the profitability of recommending the correct action to one buyer exclusively; (ii) for the buyers to follow the seller's recommendations, the degree of exclusivity must be limited; (iii) the buyers' obedience constraints also limit the distortions in the allocation of information introduced by a monopolist seller; (iv) as competition becomes fiercer, these limitations become more severe, weakening the impact of market power on the allocation of information.

==> main.py <==
from scipy.stats import expon, uniform
import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import quad
import sys
from csv import writer
from itertools import chain

class Environment:

    def __init__(self, rv, pmax=.5, alpha=1):
        self.rv = rv # type distribution
        self.pmax = pmax # probability of most likely state under the prior
        self.alpha = alpha # externality parameter

    @property
    def pmax(self):
        return self._pmax

    @property
    def v_min(self):
        return self.rv.support()[0]

    @property
    def v_max(self):
        return self.rv.support()[1]

    @pmax.setter
    def pmax(self, value):
        self._pmax = value
        self._vstar = self.rv.ppf(self._pmax)

    @property
    def vstar(self):
        return self._vstar

    def fballoc(self, v): # expected market share in the first-best welfare-optimal mechanism
        F, α = self.rv.cdf, self.alpha
        return F(v/α) - α + α*F(α*v)

    def sballoc(self, v): # expected market share in the second-best welfare-optimal mechanism
        F, α, pmax, vs = self.rv.cdf, self.alpha, self.pmax, self.vstar
        return max(pmax, F(v/α)) - α + α*(v >= vs)*F(α*v)

    def optalloc(self, v): # expected market share in the rev-optimal mechanism
        F, α, pmax, vs= self.rv.cdf, self.alpha, self.pmax, self.vstar
        φ, iφ = self.phi, self.iphi
        return max(pmax, F(iφ(φ(v)/α))) - α + α*(v >= vs)*F(iφ(α*φ(v)))

    def fboptalloc(self, v): # expected market share in the first-best revenue-optimal mechanism
        F, α, φ, iφ = self.rv.cdf, self.alpha, self.phi, self.iphi
        return F(iφ(φ(v)/α)) - α + α*F(iφ(α*φ(v)))

    def optpay(self, v): # expected payment in the optimal mechanism
        α, φ, iφ, vs = self.alpha, self.phi, self.iphi, self.vstar
        vt, vm, pmax = iφ(α*φ(vs)), self.v_min, self.pmax
        integ = quad(self.optalloc, vm, v, points=[vs, vt])[0]
        return v*self.optalloc(v) - vm*(pmax-α) - integ

    def fboptpay(self, v): # expected payment in the 1st-best rev-opt mechanism with outside option -alpha
        vm, α = self.v_min, self.alpha
        return (v*self.fboptalloc(v) + vm*α - quad(self.fboptalloc, vm, v)[0])

    def rev(self): # expected revenue in the revenue-optimal mechanism
        f, α, φ, iφ, vs = self.rv.pdf, self.alpha, self.phi, self.iphi, self.vstar
        vt, vm, pmax = iφ(α*φ(vs)), self.v_min, self.pmax
        R = lambda x: φ(x)*f(x)*self.optalloc(x)
        return 2*(quad(R, vm, 100, points=[vs, vt])[0] - vm*(pmax-α))

    def secondbest(self): # expected welfare in the welfare second-best
        vtilde = self.alpha*self.vstar
        f = lambda x: x*self.rv.pdf(x)*self.sballoc(x)
        return 2*quad(f, self.v_min, 100, points=[self.vstar, vtilde])[0]

    def firstbest(self): # expected welfare in the welfare first-best
        f = lambda x: x*self.rv.pdf(x)*self.fballoc(x)
        return 2*quad(f, self.v_min, 100)[0]

    def mech_rev(self, vmax=4, delta=0.01):
        # generates payment and allocation as a function of the type, for different
        # values of alpha in the revenue-optimal mechanism
        filename  = f"mech-{self.name}-pmax-{self.pmax}.dat"
        def f(v, alpha):
            self.alpha = alpha
            return (self.optalloc(v), self.optpay(v))
        with open(filename, "w") as fh:
            w = writer(fh)
            alphas = [0.5, 0.25, 1.0, 1.5, 2]
            w.writerow(["value", "share0.5", "pay0.5", "share0.25", "pay0.25",
                        "share1", "pay1", "share1.5", "pay1.5", "share2", "pay2"])
            for v in np.arange(self.v_min, self.vstar, delta):
                print(v)
                w.writerow(chain([v], *chain(map(lambda alpha: f(v, alpha), alphas))))
            fh.write('\n')
            for v in np.arange(self.vstar, vmax+delta, delta):
                print(v)
                w.writerow(chain([v], *chain(map(lambda alpha: f(v, alpha), alphas))))

    def mech_rev_fb(self, vmax=4, delta=0.01):
        # generates payment and allocation as a function of the type, for different
        # values of alpha in the fist-best (without obedience) revenue-optimal mechanism
        filename  = f"mech-fb-{self.name}-pmax-{self.pmax}.dat"
        def f(v, alpha):
            self.alpha = alpha
            return (self.fboptalloc(v), self.fboptpay(v))
        with open(filename, "w") as fh:
            w = writer(fh)
            alphas = [0.5, 0.25, 1.0, 1.5, 2]
            w.writerow(["value", "share0.5", "pay0.5", "share0.25", "pay0.25",
                        "share1", "pay1", "share1.5", "pay1.5", "share2", "pay2"])
            for v in np.arange(self.v_min, vmax+delta, delta):
                print(v)
                w.writerow(chain([v], *chain(map(lambda alpha: f(v, alpha),alphas))))

class ExpEnv(Environment):

    def __init__(self, loc=0, pmax=.5, alpha=1):
        rv = expon(scale=1, loc=loc)
        super().__init__(rv, pmax, alpha)
        self.phi = lambda v: v-1
        self.iphi = lambda v: v+1
        self.name = "exp"
        if loc != 0:
            self.name += f"-loc-{loc}"

class UnifEnv(Environment):

    def __init__(self, a=0, b=1, pmax=.5, alpha=1):
        rv = uniform(loc=a, scale=b-a)
        super().__init__(rv, pmax, alpha)
        self.phi = lambda v: 2*v-self.v_max
        self.iphi = lambda v: (v+self.v_max)/2
        self.name = f"unif-{a}-{b}"


def comp(fn, amin, amax, pmax=1/2, delta=0.01):
    # generates revenue and welfare (1st and 2nd best) as a function of alpha
    env = ExpEnv(pmax=pmax)
    with open(fn, "w") as fh:
        w = writer(fh)
        w.writerow(["alpha", "firstbest", "secondbest", "revenue"])
        for alpha in np.arange(amin, amax+delta, delta):
            env.alpha = alpha
            w.writerow([alpha, env.firstbest(), env.secondbest(), env.rev()])


if __name__ == "__main__":
    ExpEnv().mech_rev_fb()
    ExpEnv(pmax=0.5).mech_rev()
    ExpEnv(pmax=0.75).mech_rev()
    #ExpEnv(pmax=.75).mech_rev()
    #ExpEnv(loc=2).mech_rev(vmax=6)
    #ExpEnv(loc=2).mech_rev_fb(vmax=6)
    #UnifEnv(a=5,b=15).mech_rev(vmax=15,delta=0.1)
    #UnifEnv(a=5,b=15).mech_rev_fb(vmax=15,delta=0.1)
    #comp("competition-pmax-point5.dat", 1/2, 0.01, 2)
    #comp("competition-pmax-point75.dat", 3/4, 0.01, 2)

